Modulating flow polynomials and parity bias in homological walk counting

Long weighted walks seem to sample mod-$t$ flows uniformly, but at even moduli a persistent parity bias survives. Writing $C_G(t)$ for the flow polynomial of a connected graph $G$ of genus $g$, the proportion of nowhere-zero flows under uniform sampling is $C_G(t)/t^g$. For arbitrary positive directed weights and all moduli, we determine the exact leading corrections for both closed walks and nonbacktracking closed walks, which we call circuits. Only the circuit result requires $g\ge2$. For closed walks, the canonical character governs the leading correction through the canonical modulating flow polynomial $D_G$; for circuits, the period character, when it exists, governs the leading correction through the period modulating flow polynomial $D_{G,\eta}$. At even moduli these give parity-dependent corrections: the two mechanisms coincide on nonbipartite graphs and separate only in the bipartite circuit problem. More generally, each integral-homology character $\zeta$ determines a balanced-dichromatic specialization $D_{G,\zeta}$. These polynomials form a character-indexed family whose finite-order members give Fourier coefficients of the nowhere-zero flow set and whose retained edge sets are the central sets of a gain semimatroid. We further show that $D_G$ is a cycle-matroid invariant and a signed-Tutte specialization satisfying signed deletion-contraction. Finally, an integral nowhere-zero approximation theorem implies that asymptotically almost every weighted circuit traverses every edge.

==> anc/README.txt <==
Computational material for
"Modulating flow polynomials and parity bias in homological walk counting"
by Ye Luo

modulating_flow_examples.ipynb is the computational notebook, using a
SageMath 10.1 kernel. It implements the dynamic enumeration in Appendix A
and contains the computations used in the examples.

modulating_flow_examples.pdf is a readable PDF export of the notebook,
copied from the submission supplement.

The saved notebook contains no error outputs. The notebook has not been
re-executed as part of the arXiv packaging process.


==> anc/modulating_flow_examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "84fa2921",
   "metadata": {},
   "source": [
    "# Computational supplement: modulating flow polynomial examples\n",
    "\n",
    "This Sage notebook records the computations used for the examples in Section 6 of the manuscript.  It uses the definitions\n",
    "\n",
    "\\[\n",
    "C_G(t)=\\sum_{F\\subseteq E}(-1)^{|E|-|F|}t^{\\beta(F)},\\qquad\n",
    "D_G(t)=\\sum_{G[F]\\text{ bipartite}}(-1)^{|E|-|F|}t^{\\beta(F)}.\n",
    "\\]\n",
    "\n",
    "All subset expansions below are taken over spanning subgraphs.  In the definition of \\(D_G(t)\\), the full edge set is included whenever \\(G\\) itself is bipartite.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "89259e17",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:49.762392Z",
     "iopub.status.busy": "2026-08-01T14:55:49.761418Z",
     "iopub.status.idle": "2026-08-01T14:55:49.764003Z",
     "shell.execute_reply": "2026-08-01T14:55:49.764725Z"
    }
   },
   "outputs": [],
   "source": [
    "from itertools import combinations\n",
    "from collections import defaultdict\n",
    "\n",
    "# Work over the integer polynomial ring ZZ[t].\n",
    "R.<t> = PolynomialRing(ZZ)\n",
    "\n",
    "def edge_list(G):\n",
    "    \"\"\"Return an ordered edge list without labels.\n",
    "\n",
    "    A fixed order is important because abelianization vectors use this order for\n",
    "    their coordinates.\n",
    "    \"\"\"\n",
    "    return list(G.edges(labels=False, sort=True))\n",
    "\n",
    "def spanning_subgraph(G, F):\n",
    "    \"\"\"Build the spanning subgraph with edge set F.\n",
    "\n",
    "    The vertex set is kept equal to V(G), matching the subset expansions used in\n",
    "    the manuscript.  Multiple-edge and loop settings are inherited from G.\n",
    "    \"\"\"\n",
    "    H = Graph(multiedges=G.allows_multiple_edges(), loops=G.allows_loops())\n",
    "    H.add_vertices(G.vertices(sort=True))\n",
    "    H.add_edges(F)\n",
    "    return H\n",
    "\n",
    "def beta_spanning(G, H):\n",
    "    \"\"\"Cycle rank beta(F)=|F|-|V(G)|+c(F) for a spanning subgraph H=G[F].\"\"\"\n",
    "    return H.num_edges() - G.num_verts() + H.connected_components_number()\n",
    "\n",
    "def flow_polynomial_current(G):\n",
    "    \"\"\"Compute C_G(t) by the subset expansion used in the manuscript.\"\"\"\n",
    "    E = edge_list(G)\n",
    "    m = len(E)\n",
    "    ans = R(0)\n",
    "    for r in range(m + 1):\n",
    "        for F in combinations(E, r):\n",
    "            H = spanning_subgraph(G, F)\n",
    "            ans += (-1)^(m-r) * t^beta_spanning(G, H)\n",
    "    return ans\n",
    "\n",
    "def modulating_flow_polynomial(G):\n",
    "    \"\"\"Compute D_G(t) by retaining only bipartite spanning subgraphs.\"\"\"\n",
    "    E = edge_list(G)\n",
    "    m = len(E)\n",
    "    ans = R(0)\n",
    "    for r in range(m + 1):\n",
    "        for F in combinations(E, r):\n",
    "            H = spanning_subgraph(G, F)\n",
    "            if H.is_bipartite():\n",
    "                ans += (-1)^(m-r) * t^beta_spanning(G, H)\n",
    "    return ans\n",
    "\n",
    "def genus(G):\n",
    "    \"\"\"First Betti number beta(G)=|E|-|V|+c(G).\"\"\"\n",
    "    return G.num_edges() - G.num_verts() + G.connected_components_number()\n",
    "\n",
    "def densities(G, t_value):\n",
    "    \"\"\"Return C(t), D(t), and the leading even/odd length densities.\n",
    "\n",
    "    For non-bipartite graphs and even t, Theorem 1.2 gives\n",
    "        r_even = (C(t)+D(t))/t^g,\n",
    "        r_odd  = (C(t)-D(t))/t^g.\n",
    "    For odd t in the K_4 comparison, the order-two correction is absent and both\n",
    "    parities have the same leading density C(t)/t^g.\n",
    "    \"\"\"\n",
    "    C = flow_polynomial_current(G)(t_value)\n",
    "    D = modulating_flow_polynomial(G)(t_value)\n",
    "    g = genus(G)\n",
    "    if t_value % 2 == 0 and not G.is_bipartite():\n",
    "        return C, D, (C + D)/t_value^g, (C - D)/t_value^g\n",
    "    return C, D, C/t_value^g, C/t_value^g\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "20bd2758",
   "metadata": {},
   "source": [
    "## Graph constructors used below"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c70ee685",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:49.773421Z",
     "iopub.status.busy": "2026-08-01T14:55:49.772307Z",
     "iopub.status.idle": "2026-08-01T14:55:49.775422Z",
     "shell.execute_reply": "2026-08-01T14:55:49.774916Z"
    }
   },
   "outputs": [],
   "source": [
    "# Small named graph constructors used in the example section.\n",
    "\n",
    "def cycle_graph(n):\n",
    "    \"\"\"Cycle C_n.\"\"\"\n",
    "    return graphs.CycleGraph(n)\n",
    "\n",
    "def K4():\n",
    "    \"\"\"Complete graph on four vertices.\"\"\"\n",
    "    return graphs.CompleteGraph(4)\n",
    "\n",
    "def Petersen():\n",
    "    \"\"\"The Petersen graph in Sage's standard labeling.\"\"\"\n",
    "    return graphs.PetersenGraph()\n",
    "\n",
    "def K5_minus_two_adjacent_edges():\n",
    "    \"\"\"K_5 with two adjacent edges removed.\n",
    "\n",
    "    The deleted edges share the vertex 0.  This graph is used to show that D_G(t)\n",
    "    can vanish at a fixed integer even when C_G(t) is positive there.\n",
    "    \"\"\"\n",
    "    H = graphs.CompleteGraph(5)\n",
    "    H.delete_edge(0,1)\n",
    "    H.delete_edge(0,2)\n",
    "    return H\n",
    "\n",
    "def L_graph():\n",
    "    \"\"\"A six-vertex, nine-edge non-bipartite graph used for an extra check.\"\"\"\n",
    "    return Graph({0:[1,2,5], 1:[2,4], 2:[3], 3:[4,5], 4:[5]})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61ef06aa",
   "metadata": {},
   "source": [
    "## Polynomial examples\n",
    "\n",
    "These are the formulas reported in Section 6.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3c562bac",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:49.782748Z",
     "iopub.status.busy": "2026-08-01T14:55:49.781906Z",
     "iopub.status.idle": "2026-08-01T14:55:53.876112Z",
     "shell.execute_reply": "2026-08-01T14:55:53.876899Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "C3\n",
      "  n,m,g = 3 3 1\n",
      "  C_G(t) = t - 1\n",
      "  D_G(t) = -1\n",
      "C4\n",
      "  n,m,g = 4 4 1\n",
      "  C_G(t) = t - 1\n",
      "  D_G(t) = t - 1\n",
      "K4\n",
      "  n,m,g = 4 6 3\n",
      "  C_G(t) = (t - 3) * (t - 2) * (t - 1)\n",
      "  D_G(t) = 3 * (t - 2)\n",
      "Petersen\n",
      "  n,m,g = 10 15 6\n",
      "  C_G(t) = (t - 4) * (t - 3) * (t - 2) * (t - 1) * (t^2 - 5*t + 10)\n",
      "  D_G(t) = (-1) * 5 * (t - 6) * (t - 4) * (t - 2)\n",
      "K5 minus adjacent edges\n",
      "  n,m,g = 5 8 4\n",
      "  C_G(t) = (t - 2) * (t - 1) * (t^2 - 4*t + 5)\n",
      "  D_G(t) = (t - 5) * (t - 2)\n",
      "L graph\n",
      "  n,m,g = 6 9 4\n",
      "  C_G(t) = (t - 2) * (t - 1) * (t - 3)^2\n",
      "  D_G(t) = 3 * (t - 3) * (t - 2)\n"
     ]
    }
   ],
   "source": [
    "# Print the polynomial data used in the examples.\n",
    "# The output is intentionally factored, since roots at small integers are relevant\n",
    "# to the flow-conjecture discussion.\n",
    "\n",
    "examples = [\n",
    "    ('C3', cycle_graph(3)),\n",
    "    ('C4', cycle_graph(4)),\n",
    "    ('K4', K4()),\n",
    "    ('Petersen', Petersen()),\n",
    "    ('K5 minus adjacent edges', K5_minus_two_adjacent_edges()),\n",
    "    ('L graph', L_graph()),\n",
    "]\n",
    "\n",
    "for name, G in examples:\n",
    "    C = flow_polynomial_current(G).factor()\n",
    "    D = modulating_flow_polynomial(G).factor()\n",
    "    print(name)\n",
    "    print('  n,m,g =', G.num_verts(), G.num_edges(), genus(G))\n",
    "    print('  C_G(t) =', C)\n",
    "    print('  D_G(t) =', D)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "302341f1",
   "metadata": {},
   "source": [
    "The factored output from the preceding cell identifies the flow roots and the degree of \\(D_G(t)\\) used in Section 6.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ee70941",
   "metadata": {},
   "source": [
    "## Parity densities\n",
    "\n",
    "For non-bipartite graphs and even `t`, the limiting closed-walk densities are\n",
    "\n",
    "\\[\n",
    "r_{\\rm even}=\\frac{C_G(t)+D_G(t)}{t^g},\\qquad\n",
    "r_{\\rm odd}=\\frac{C_G(t)-D_G(t)}{t^g}.\n",
    "\\]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "07865bb7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:53.899078Z",
     "iopub.status.busy": "2026-08-01T14:55:53.880979Z",
     "iopub.status.idle": "2026-08-01T14:55:57.960737Z",
     "shell.execute_reply": "2026-08-01T14:55:57.961420Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K4 t = 4\n",
      "  C(t), D(t) = 6 6\n",
      "  r_even, r_odd = 3/16 0\n",
      "K4 t = 5\n",
      "  C(t), D(t) = 24 9\n",
      "  r_even, r_odd = 24/125 24/125\n",
      "K4 t = 6\n",
      "  C(t), D(t) = 60 12\n",
      "  r_even, r_odd = 1/3 2/9\n",
      "Petersen t = 6\n",
      "  C(t), D(t) = 1920 0\n",
      "  r_even, r_odd = 10/243 10/243\n",
      "K5 minus adjacent edges t = 4\n",
      "  C(t), D(t) = 30 -2\n",
      "  r_even, r_odd = 7/64 1/8\n",
      "L graph t = 10\n",
      "  C(t), D(t) = 3528 168\n",
      "  r_even, r_odd = 231/625 42/125\n"
     ]
    }
   ],
   "source": [
    "# Evaluate the leading even/odd densities for selected evaluations t.\n",
    "# For odd t, both entries are C(t)/t^g because the canonical order-two\n",
    "# correction is absent.\n",
    "\n",
    "for name, G, t_value in [\n",
    "    ('K4', K4(), 4),\n",
    "    ('K4', K4(), 5),\n",
    "    ('K4', K4(), 6),\n",
    "    ('Petersen', Petersen(), 6),\n",
    "    ('K5 minus adjacent edges', K5_minus_two_adjacent_edges(), 4),\n",
    "    ('L graph', L_graph(), 10),\n",
    "]:\n",
    "    C, D, re, ro = densities(G, t_value)\n",
    "    print(name, 't =', t_value)\n",
    "    print('  C(t), D(t) =', C, D)\n",
    "    print('  r_even, r_odd =', re, ro)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "578a74df",
   "metadata": {},
   "source": [
    "## Explicit nonbacktracking circuit count\n",
    "\n",
    "This section gives an exact dynamic-programming count of rooted, oriented nonbacktracking circuits.  The count is for the same objects as \\(\\operatorname{Tr}(B_0^\\ell)\\), while tracking the mod-\\(t\\) abelianization vector and retaining only circuits whose edge coordinates are all nonzero.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d030ca3f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:57.999487Z",
     "iopub.status.busy": "2026-08-01T14:55:57.998098Z",
     "iopub.status.idle": "2026-08-01T14:55:58.236757Z",
     "shell.execute_reply": "2026-08-01T14:55:58.237286Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def directed_edge_data(G):\n",
    "    \"\"\"Return data for the oriented-edge state space of G.\n",
    "\n",
    "    Each undirected edge e_i=(u,v) contributes two states:\n",
    "        (i,u,v,+1) and (i,v,u,-1).\n",
    "    The sign is the contribution of traversing that oriented edge to the i-th\n",
    "    coordinate of the abelianization vector.\n",
    "    \"\"\"\n",
    "    E = edge_list(G)\n",
    "    states = []\n",
    "    inverse = []\n",
    "    for i, (u,v) in enumerate(E):\n",
    "        states.append((i,u,v,1))\n",
    "        states.append((i,v,u,-1))\n",
    "        inverse.extend([2*i+1, 2*i])\n",
    "    return E, states, inverse\n",
    "\n",
    "def nonbacktracking_adjacency(G):\n",
    "    \"\"\"Build the directed-edge adjacency relation for nonbacktracking walks.\n",
    "\n",
    "    A transition a -> b is allowed when the terminal vertex of a is the initial\n",
    "    vertex of b, except when b is the immediate reverse of a.\n",
    "    \"\"\"\n",
    "    E, states, inverse = directed_edge_data(G)\n",
    "    adj = [[] for _ in states]\n",
    "    for a, (_, u, v, _) in enumerate(states):\n",
    "        for b, (_, x, y, _) in enumerate(states):\n",
    "            if v == x and b != inverse[a]:\n",
    "                adj[a].append(b)\n",
    "    return E, states, adj\n",
    "\n",
    "def residue_powers(t, m):\n",
    "    \"\"\"Return positional weights for encoding (Z/tZ)^m as integers.\"\"\"\n",
    "    t = int(t)\n",
    "    powers = [1]\n",
    "    for _ in range(m - 1):\n",
    "        powers.append(powers[-1] * t)\n",
    "    return np.array(powers, dtype=np.int64)\n",
    "\n",
    "def residue_update_permutations(G, t):\n",
    "    \"\"\"Precompute residue-index permutations for each oriented edge.\n",
    "\n",
    "    If an oriented edge changes coordinate i by +1 or -1 modulo t, the\n",
    "    corresponding permutation sends the old encoded residue to the new encoded\n",
    "    residue.  Using permutations keeps the dynamic program exact while avoiding a\n",
    "    Python dictionary over residue vectors.\n",
    "    \"\"\"\n",
    "    t = int(t)\n",
    "    E, states, _ = directed_edge_data(G)\n",
    "    m = len(E)\n",
    "    Q = t**m\n",
    "    base = np.arange(Q, dtype=np.int64)\n",
    "    powers = residue_powers(t, m)\n",
    "    perms = []\n",
    "    for e, _, _, sgn in states:\n",
    "        digit = (base // powers[e]) % t\n",
    "        new_digit = (digit + sgn) % t\n",
    "        perms.append(base + (new_digit - digit) * powers[e])\n",
    "    return perms\n",
    "\n",
    "def nowherezero_residue_mask(G, t):\n",
    "    \"\"\"Boolean mask for encoded residues with no zero coordinate.\"\"\"\n",
    "    t = int(t)\n",
    "    m = len(edge_list(G))\n",
    "    Q = t**m\n",
    "    base = np.arange(Q, dtype=np.int64)\n",
    "    powers = residue_powers(t, m)\n",
    "    mask = np.ones(Q, dtype=bool)\n",
    "    for e in range(m):\n",
    "        mask &= ((base // powers[e]) % t) != 0\n",
    "    return mask\n",
    "\n",
    "def nowherezero_nonbacktracking_circuit_series(G, max_ell, t, directed_weight=None):\n",
    "    \"\"\"Exact unweighted or positive-integer-weighted sums through max_ell.\n",
    "\n",
    "    The dynamic-programming state is (start oriented edge, current oriented edge,\n",
    "    encoded residue vector).  The start edge is retained so that the final step can\n",
    "    impose the cyclic nonbacktracking condition, matching Tr(B_0^ell).\n",
    "    If directed_weight(u,v) is supplied, every traversal of u->v is multiplied\n",
    "    by that positive integer.  For the K_4 examples below all resulting sums\n",
    "    are below 2^63, so int64 arithmetic is exact.\n",
    "    \"\"\"\n",
    "    t = int(t)\n",
    "    E, states, adj = nonbacktracking_adjacency(G)\n",
    "    m = len(E)\n",
    "    S = len(states)\n",
    "    Q = t**m\n",
    "    powers = residue_powers(t, m)\n",
    "    perms = residue_update_permutations(G, t)\n",
    "    nz_mask = nowherezero_residue_mask(G, t)\n",
    "\n",
    "    # Store one factor for each oriented-edge state.  The default recovers\n",
    "    # ordinary counting; the optional function implements directed weights.\n",
    "    if directed_weight is None:\n",
    "        state_weights = np.ones(S, dtype=np.int64)\n",
    "    else:\n",
    "        state_weights = np.array(\n",
    "            [int(directed_weight(u, v)) for _, u, v, _ in states],\n",
    "            dtype=np.int64,\n",
    "        )\n",
    "        if np.any(state_weights <= 0):\n",
    "            raise ValueError('directed weights must be positive integers')\n",
    "\n",
    "    # closure[current][start] records whether the last oriented edge can be\n",
    "    # followed by the first without immediate backtracking.\n",
    "    closure = [[start in adj[current] for start in range(S)] for current in range(S)]\n",
    "\n",
    "    # Initial paths have length one and consist only of the chosen starting edge.\n",
    "    dp = np.zeros((S, S, Q), dtype=np.int64)\n",
    "    for start, (e, _, _, sgn) in enumerate(states):\n",
    "        residue_index = (sgn % t) * powers[e]\n",
    "        dp[start, start, residue_index] = state_weights[start]\n",
    "\n",
    "    rows = []\n",
    "    for ell in range(1, max_ell + 1):\n",
    "        total = 0\n",
    "        nz = 0\n",
    "\n",
    "        # Sum states that close cyclically.  The second sum restricts to residues\n",
    "        # whose every edge coordinate is nonzero modulo t.\n",
    "        for start in range(S):\n",
    "            for current in range(S):\n",
    "                if closure[current][start]:\n",
    "                    arr = dp[start, current]\n",
    "                    total += int(arr.sum())\n",
    "                    nz += int(arr[nz_mask].sum())\n",
    "        rows.append((ell, ZZ(total), ZZ(nz)))\n",
    "\n",
    "        # Extend all partial walks by one legal nonbacktracking step.\n",
    "        if ell == max_ell:\n",
    "            break\n",
    "        new_dp = np.zeros_like(dp)\n",
    "        for current in range(S):\n",
    "            block = dp[:, current, :]\n",
    "            for nxt in adj[current]:\n",
    "                new_dp[:, nxt, perms[nxt]] += state_weights[nxt] * block\n",
    "        dp = new_dp\n",
    "    return rows\n",
    "\n",
    "def nowherezero_nonbacktracking_circuit_count(G, ell, t, directed_weight=None):\n",
    "    \"\"\"Return the exact pair (total circuits, nowhere-zero circuits).\"\"\"\n",
    "    rows = nowherezero_nonbacktracking_circuit_series(\n",
    "        G, ell, t, directed_weight=directed_weight\n",
    "    )\n",
    "    return rows[ell-1][1:]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "061e2b92",
   "metadata": {},
   "source": [
    "### Check for `K4` at `t=4,5,6`\n",
    "\n",
    "For `K4`, the evaluations `t=4` and `t=6` show parity oscillations, while the odd evaluation `t=5` has a single leading density.  The code below computes exact rooted, oriented nonbacktracking circuit counts and plots the ratios \\(R_t(\\ell)=N_\\ell^{t\\text{-}\\mathrm{NZ}}(K_4)/N_\\ell(K_4)\\).  The denominator \\(N_\\ell(K_4)\\) is also checked against the closed trace formula for the nonbacktracking matrix of \\(K_4\\).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "85ebe68e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:55:58.320413Z",
     "iopub.status.busy": "2026-08-01T14:55:58.319515Z",
     "iopub.status.idle": "2026-08-01T14:56:10.981616Z",
     "shell.execute_reply": "2026-08-01T14:56:10.982323Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "t | C(t) | D(t) | r_even | r_odd\n",
      "4 6 6 3/16 0\n",
      "5 24 9 24/125 24/125\n",
      "6 60 12 1/3 2/9\n",
      "\n",
      "ell | N_ell | N_ell^{4-NZ}(K4) | R_4(ell) | N_ell^{5-NZ}(K4) | R_5(ell) | N_ell^{6-NZ}(K4) | R_6(ell)\n",
      "14 16128 2688 0.16666666666666666 3696 0.22916666666666666 3696 0.22916666666666666\n",
      "15 31944 0 0.0 5040 0.15777610818933133 5040 0.15777610818933133\n",
      "16 66888 11904 0.1779691424470757 14592 0.2181557229996412 19968 0.29852888410477213\n",
      "17 131376 0 0.0 22848 0.17391304347826086 27744 0.2111801242236025\n",
      "18 259152 50112 0.19336914243378403 57888 0.22337469901833673 79488 0.3067234673087609\n",
      "19 526680 0 0.0 88464 0.16796536796536796 106704 0.2025974025974026\n",
      "20 1052184 196800 0.18703952920781916 218400 0.20756825802331152 341280 0.3243539152847791\n",
      "21 2088768 0 0.0 366912 0.17565952753010386 437472 0.20944020590127768\n",
      "22 4195488 781440 0.18625723634533098 863280 0.2057639063679839 1350096 0.3217971306317644\n",
      "23 8404200 0 0.0 1515792 0.18036124794745484 1767504 0.210311986863711\n",
      "24 16759272 3129984 0.18676133426320665 3397536 0.20272575085600378 5428224 0.3238937824984283\n",
      "25 33541200 0 0.0 6129600 0.18274838109548852 7215600 0.21512647132481844\n",
      "26 67158000 12603552 0.18767015098722417 13523952 0.20137514518002322 21983520 0.3273403019744483\n",
      "27 134195064 0 0.0 24773040 0.18460470349341612 29180736 0.2174501440678921\n",
      "28 268359864 50322720 0.187519546514601 53420976 0.19906470067371923 88464096 0.32964726796850663\n",
      "29 536991840 0 0.0 99827280 0.1859009254218835 117579456 0.2189594836301423\n",
      "30 1073772096 201365760 0.18753119097630191 211833120 0.19727940480956585 355126320 0.33072783444728293\n",
      "31 2147211528 0 0.0 401684112 0.1870724457101555 472258464 0.21994035419504324\n",
      "32 4295178888 805503744 0.18753671616575518 843342336 0.19634626589270943 1423506432 0.33141959138815735\n",
      "33 8590267248 0 0.0 1616858496 0.18821981311191915 1895737536 0.22068434907439796\n",
      "34 17179113360 3220843392 0.18748600841644367 3356785728 0.1953992419548246 5703086016 0.33197790226351936\n",
      "35 34359828888 0 0.0 6493520880 0.1889858328796227 7599725280 0.22118053337146176\n",
      "36 68720897880 12886058880 0.18751295861269968 13377555648 0.19466503000819058 22845258144 0.3324353849958748\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x420 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Concrete exact-vs-formula comparison for K_4 at t=4,5,6.\n",
    "# The counts and ratios are computed by exact dynamic programming, not by\n",
    "# substituting into the limiting formula.\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "G = K4()\n",
    "t_values = [4, 5, 6]\n",
    "ells = list(range(10, 41))\n",
    "series_by_t = {}\n",
    "\n",
    "def k4_nonbacktracking_total(ell):\n",
    "    \"\"\"Return N_ell(K4)=Tr(B^ell) from the Hashimoto spectrum of K4.\n",
    "\n",
    "    The non-real spectral contribution s_ell=alpha^ell+conjugate(alpha)^ell\n",
    "    satisfies s_0=2, s_1=-1, and s_ell=-s_{ell-1}-2*s_{ell-2}.\n",
    "    Hence N_ell(K4)=2^ell+3+2*(-1)^ell+3*s_ell.\n",
    "    \"\"\"\n",
    "    if ell == 0:\n",
    "        s_ell = 2\n",
    "    elif ell == 1:\n",
    "        s_ell = -1\n",
    "    else:\n",
    "        previous, current = 2, -1\n",
    "        for _ in range(2, ell + 1):\n",
    "            previous, current = current, -current - 2 * previous\n",
    "        s_ell = current\n",
    "    return 2 ** ell + 3 + 2 * ((-1) ** ell) + 3 * s_ell\n",
    "\n",
    "print('t | C(t) | D(t) | r_even | r_odd')\n",
    "for t_value in t_values:\n",
    "    C, D, r_even, r_odd = densities(G, t_value)\n",
    "    print(t_value, C, D, r_even, r_odd)\n",
    "\n",
    "    # Compute exact counts up to the largest plotted length once for each t.\n",
    "    rows = nowherezero_nonbacktracking_circuit_series(G, max(ells), t_value)\n",
    "    # Check that the total circuit counts agree with the closed trace formula.\n",
    "    for ell, total, _ in rows:\n",
    "        assert total == k4_nonbacktracking_total(ell)\n",
    "    series_by_t[t_value] = {ell: (total, nz) for ell, total, nz in rows}\n",
    "\n",
    "print('\\nell | N_ell | N_ell^{4-NZ}(K4) | R_4(ell) | N_ell^{5-NZ}(K4) | R_5(ell) | N_ell^{6-NZ}(K4) | R_6(ell)')\n",
    "for ell in range(14, 37):\n",
    "    total = series_by_t[4][ell][0]\n",
    "    row = [ell, total]\n",
    "    for t_value in t_values:\n",
    "        _, nz = series_by_t[t_value][ell]\n",
    "        row.extend([nz, RDF(nz / total)])\n",
    "    print(*row)\n",
    "\n",
    "# Plot the exact ratios.  The horizontal axis is the circuit length ell.\n",
    "fig, ax = plt.subplots(figsize=(8, 4.2))\n",
    "for t_value, marker in [(4, 'o'), (5, 's'), (6, '^')]:\n",
    "    ratios = []\n",
    "    for ell in ells:\n",
    "        total, nz = series_by_t[t_value][ell]\n",
    "        ratios.append(float(nz / total))\n",
    "    ax.plot(ells, ratios, marker=marker, linewidth=1.5, markersize=4, label=f't={t_value}')\n",
    "\n",
    "ax.set_xlabel('length ell')\n",
    "ax.set_ylabel('exact ratio R_t(ell)')\n",
    "ax.set_xlim(min(ells), max(ells))\n",
    "ax.set_ylim(0, 0.42)\n",
    "ax.grid(True, alpha=0.35)\n",
    "ax.legend(ncol=3, loc='upper center', bbox_to_anchor=(0.5, -0.16))\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1949db5d",
   "metadata": {},
   "source": [
    "The printed count-and-ratio table and plot are the data used in the \\(K_4\\) example of Section 6.  The alternating zero values for `t=4`, the two limiting bands for `t=6`, and the single limiting level for `t=5` are the three behaviours emphasized there.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5dff893b",
   "metadata": {},
   "source": [
    "### Asymmetric directed weights on `K4`\n",
    "\n",
    "For the weighted example in Section 6, the oriented edge `0 -> 1` has weight 2 and every other oriented edge has weight 1.  The following computation applies the weighted recurrence directly at \\(t=6\\).  The weighted total is independently verified against \\(\\operatorname{Tr}(B_W^{\\ell})\\).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "7a640a9c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:56:11.001056Z",
     "iopub.status.busy": "2026-08-01T14:56:10.999244Z",
     "iopub.status.idle": "2026-08-01T14:56:25.383164Z",
     "shell.execute_reply": "2026-08-01T14:56:25.395742Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho(B_W) = 2.1646667143736673\n",
      "ell | N_{W,ell}(K4) | N_{W,ell}^{6-NZ}(K4) | ratio\n",
      "30 11527359956 3864928080 0.3352830218499685\n",
      "31 24929521534 5594388712 0.22440818626904338\n",
      "32 54043416200 18090312832 0.33473666366783084\n",
      "33 116956641172 26150197524 0.22358882113879042\n",
      "34 252980643848 84563637744 0.33426920122319287\n",
      "35 547935284974 122344002620 0.22328184728202954\n",
      "36 1186261793216 396554107752 0.3342888644140911\n",
      "37 2566754539840 572117970376 0.22289547422468503\n",
      "38 5557040394940 1856715479536 0.3341194858375772\n",
      "39 12031254839686 2682390330360 0.22295183387787063\n",
      "40 26038588031656 8698088979040 0.3340461075871486\n"
     ]
    }
   ],
   "source": [
    "# Positive directed weight used in the weighted K4 example.  The reverse edge 1 -> 0\n",
    "# retains weight 1, so this is not an undirected edge weighting.\n",
    "def k4_directed_weight(u, v):\n",
    "    return 2 if (int(u), int(v)) == (0, 1) else 1\n",
    "\n",
    "G = K4()\n",
    "t_value = 6\n",
    "weighted_rows = nowherezero_nonbacktracking_circuit_series(\n",
    "    G, 40, t_value, directed_weight=k4_directed_weight\n",
    ")\n",
    "\n",
    "# Construct B_W.  A transition receives the weight of the newly\n",
    "# traversed oriented edge, exactly as in the recurrence.\n",
    "E, states, adj = nonbacktracking_adjacency(G)\n",
    "S = len(states)\n",
    "B_W = matrix(ZZ, S, S)\n",
    "for current in range(S):\n",
    "    for nxt in adj[current]:\n",
    "        _, u, v, _ = states[nxt]\n",
    "        B_W[current, nxt] = k4_directed_weight(u, v)\n",
    "\n",
    "# Verify every weighted denominator by an independent matrix-trace\n",
    "# computation before displaying the rows used in the paper.\n",
    "B_power = identity_matrix(ZZ, S)\n",
    "for ell, total, _ in weighted_rows:\n",
    "    B_power *= B_W\n",
    "    assert total == B_power.trace()\n",
    "\n",
    "rho_BW = max(abs(z) for z in np.linalg.eigvals(np.array(B_W, dtype=float)))\n",
    "print('rho(B_W) =', rho_BW)\n",
    "print('ell | N_{W,ell}(K4) | N_{W,ell}^{6-NZ}(K4) | ratio')\n",
    "for ell, total, nz in weighted_rows[29:40]:\n",
    "    print(ell, total, nz, RDF(nz / total))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "period-character-heading",
   "metadata": {},
   "source": [
    "## Period modulation on `Theta(2,2,4)`\n",
    "\n",
    "For the bipartite theta graph with path lengths \\(2,2,4\\), the period character is represented by a signing with one negative edge on the length-four path.  The balanced-subgraph expansion below computes \\(D_{G,\\eta}(t)\\), while direct flow enumeration and twisted nonbacktracking traces independently verify its Fourier and spectral interpretations.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "period-character-computation",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-01T14:56:25.551101Z",
     "iopub.status.busy": "2026-08-01T14:56:25.479193Z",
     "iopub.status.idle": "2026-08-01T14:56:25.623870Z",
     "shell.execute_reply": "2026-08-01T14:56:25.625479Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "C_G(t) = (t - 2) * (t - 1)\n",
      "D_{G,eta}(t) = (-1) * (t - 2)\n",
      "4 6 -2 2 4\n",
      "6 20 -4 8 12\n",
      "8 42 -6 18 24\n",
      "period trace rotation verified through length 24\n"
     ]
    }
   ],
   "source": [
    "def signed_subgraph_is_balanced(G, edge_indices, negative_edge_indices):\n",
    "    \"\"\"Test balance of a signed spanning subgraph by mod-2 switching.\n",
    "\n",
    "    A negative edge has parity one.  Balance is equivalent to the existence\n",
    "    of vertex labels whose difference across each retained edge is its parity.\n",
    "    \"\"\"\n",
    "    E = edge_list(G)\n",
    "    adjacency = defaultdict(list)\n",
    "    for edge_index in edge_indices:\n",
    "        u, v = E[edge_index]\n",
    "        edge_parity = 1 if edge_index in negative_edge_indices else 0\n",
    "        if u == v:\n",
    "            if edge_parity == 1:\n",
    "                return False\n",
    "            continue\n",
    "        adjacency[u].append((v, edge_parity))\n",
    "        adjacency[v].append((u, edge_parity))\n",
    "\n",
    "    vertex_label = {}\n",
    "    for start in G.vertices(sort=True):\n",
    "        if start in vertex_label:\n",
    "            continue\n",
    "        vertex_label[start] = 0\n",
    "        stack = [start]\n",
    "        while stack:\n",
    "            u = stack.pop()\n",
    "            for v, edge_parity in adjacency[u]:\n",
    "                required_label = (vertex_label[u] + edge_parity) % 2\n",
    "                if v in vertex_label:\n",
    "                    if vertex_label[v] != required_label:\n",
    "                        return False\n",
    "                else:\n",
    "                    vertex_label[v] = required_label\n",
    "                    stack.append(v)\n",
    "    return True\n",
    "\n",
    "def signed_modulating_polynomial(G, negative_edge_indices):\n",
    "    \"\"\"Compute the balanced-subgraph polynomial for a fixed signing.\"\"\"\n",
    "    E = edge_list(G)\n",
    "    m = len(E)\n",
    "    negative_edge_indices = set(negative_edge_indices)\n",
    "    ans = R(0)\n",
    "    for r in range(m + 1):\n",
    "        for edge_indices in combinations(range(m), r):\n",
    "            if signed_subgraph_is_balanced(G, edge_indices, negative_edge_indices):\n",
    "                H = spanning_subgraph(G, [E[i] for i in edge_indices])\n",
    "                ans += (-1)^(m-r) * t^beta_spanning(G, H)\n",
    "    return ans\n",
    "\n",
    "def theta_224():\n",
    "    \"\"\"Theta graph with internally disjoint path lengths 2, 2, and 4.\"\"\"\n",
    "    G = Graph()\n",
    "    G.add_edges([(0,2), (2,1), (0,3), (3,1),\n",
    "                 (0,4), (4,5), (5,6), (6,1)])\n",
    "    return G\n",
    "\n",
    "G_theta = theta_224()\n",
    "E_theta = edge_list(G_theta)\n",
    "period_negative_edges = {\n",
    "    i for i, (u, v) in enumerate(E_theta) if {u, v} == {0, 4}\n",
    "}\n",
    "assert len(period_negative_edges) == 1\n",
    "\n",
    "C_theta = flow_polynomial_current(G_theta)\n",
    "D_period = signed_modulating_polynomial(G_theta, period_negative_edges)\n",
    "assert C_theta == (t-1)*(t-2)\n",
    "assert D_period == 2-t\n",
    "assert signed_modulating_polynomial(G_theta, range(G_theta.num_edges())) == modulating_flow_polynomial(G_theta)\n",
    "print('C_G(t) =', C_theta.factor())\n",
    "print('D_{G,eta}(t) =', D_period.factor())\n",
    "\n",
    "# Enumerate the path-coordinate flow space and check the period Fourier sum.\n",
    "for t_value in [4, 6, 8]:\n",
    "    total = 0\n",
    "    period_sum = 0\n",
    "    plus_count = 0\n",
    "    minus_count = 0\n",
    "    for x0 in range(1, t_value):\n",
    "        for x1 in range(1, t_value):\n",
    "            x2 = (-x0-x1) % t_value\n",
    "            if x2 == 0:\n",
    "                continue\n",
    "            period_value = 1 if x2 % 2 == 0 else -1\n",
    "            total += 1\n",
    "            period_sum += period_value\n",
    "            plus_count += period_value == 1\n",
    "            minus_count += period_value == -1\n",
    "    assert total == C_theta(t_value)\n",
    "    assert period_sum == D_period(t_value)\n",
    "    assert plus_count == (C_theta(t_value) + D_period(t_value)) // 2\n",
    "    assert minus_count == (C_theta(t_value) - D_period(t_value)) // 2\n",
    "    print(t_value, total, period_sum, plus_count, minus_count)\n",
    "\n",
    "# Verify Tr(B_eta^ell)=(-1)^(ell/2) Tr(B_0^ell) on admissible lengths.\n",
    "E_theta, theta_states, theta_adj = nonbacktracking_adjacency(G_theta)\n",
    "state_count = len(theta_states)\n",
    "B_zero = matrix(ZZ, state_count, state_count)\n",
    "B_eta = matrix(ZZ, state_count, state_count)\n",
    "for current in range(state_count):\n",
    "    for nxt in theta_adj[current]:\n",
    "        edge_index = theta_states[nxt][0]\n",
    "        B_zero[current, nxt] = 1\n",
    "        B_eta[current, nxt] = -1 if edge_index in period_negative_edges else 1\n",
    "\n",
    "B_zero_power = identity_matrix(ZZ, state_count)\n",
    "B_eta_power = identity_matrix(ZZ, state_count)\n",
    "for ell in range(1, 25):\n",
    "    B_zero_power *= B_zero\n",
    "    B_eta_power *= B_eta\n",
    "    if ell % 2 == 0:\n",
    "        assert B_eta_power.trace() == (-1)^(ell//2) * B_zero_power.trace()\n",
    "    else:\n",
    "        assert B_zero_power.trace() == B_eta_power.trace() == 0\n",
    "print('period trace rotation verified through length 24')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.1",
   "language": "sage",
   "name": "sagemath-10.1"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

